How Much is 131 Million Dollars? Putting Numbers in Perspective with Compositional Descriptions

How much is 131 million US dollars? To help readers put such numbers in context, we propose a new task of automatically generating short descriptions known as perspectives, e.g. "$131 million is about the cost to employ everyone in Texas over a lunch period". First, we collect a dataset of numeric mentions in news articles, where each mention is labeled with a set of rated perspectives. We then propose a system to generate these descriptions consisting of two steps: formula construction and description generation. In construction, we compose formulae from numeric facts in a knowledge base and rank the resulting formulas based on familiarity, numeric proximity and semantic compatibility. In generation, we convert a formula into natural language using a sequence-to-sequence recurrent neural network. Our system obtains a 15.2% F1 improvement over a non-compositional baseline at formula construction and a 12.5 BLEU point improvement over a baseline description generation.

==> figures/fertility-expr.py <==
#!/usr/bin/env python2.7
# -*- coding: utf-8 -*-
"""
Plots a histogram of what fraction of facts and expressions are useful. 
"""

import csv
import sys

import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc
from collections import defaultdict

def do_command(args):
    rc('text', usetex=True)
    #rc('font', size=22)
    data = defaultdict(list)
    reader = csv.reader(args.input)
    assert next(reader) == ["expression", "positive_uses", "uses", "fraction"]
    for expression, positive_uses, uses, fraction in reader:

        uses, positive_uses, fraction = int(uses), int(positive_uses), float(fraction)
        if uses > 5: # Threshold
            size = len(expression.split('*')) - 1
            data[size].append(float(fraction))

    # Set up plotter.
    plt.ylabel('Number of formulas', fontsize=20)
    plt.xlabel('Fraction of times formula is rated useful', fontsize=20)
    plt.xlim(1,0)
    plt.ylim(0,16)
    plt.xticks(np.arange(0,1.1,.1))
    #bins = [10**i for i in range(-2,11)]

    plt.hist([data[1], data[2], data[3]], bins=[0., .1, .2,.3,.4,.5,.6,.7,.8,.9,1.0], label=["Formulas of length %d"%(i,) for i in [1,2,3]])
    plt.legend()

    plt.savefig(args.output)
    #plt.show()

if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser( description='' )
    parser.add_argument('--input', type=argparse.FileType('r'), default=sys.stdin, help="")
    parser.add_argument('--output', type=str, default='fertility-histogram.pdf', help="")
    parser.set_defaults(func=do_command)

    #subparsers = parser.add_subparsers()
    #command_parser = subparsers.add_parser('command', help='' )
    #command_parser.set_defaults(func=do_command)

    ARGS = parser.parse_args()
    ARGS.func(ARGS)


==> figures/fertility-tuples.py <==
#!/usr/bin/env python2.7
# -*- coding: utf-8 -*-
"""
Plots a histogram of what fraction of facts and expressions are useful. 
"""

import csv
import sys

import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc
from collections import defaultdict

def do_command(args):
    rc('text', usetex=True)
    #rc('font', size=22)
    # Read data
    data = []
    reader = csv.reader(args.input)
    header = next(reader)
    print(header)
    #assert header == ["datum", "expression" "uses", "positive_uses", "fraction"]
    for datum, datum_, uses, positive_uses, fraction in reader:
        uses, positive_uses, fraction = float(uses), float(positive_uses), float(fraction)
        if uses > 2: # Threshold
            data.append(float(fraction))

    # Set up plotter.
    plt.ylabel('Number of fact combinations', fontsize=20)
    plt.xlabel('Fraction of times fact combination is rated useful', fontsize=20)
    plt.xlim(1,0)
    #plt.ylim(0,16)
    plt.xticks(np.arange(0,1.1,.1))
    #bins = [10**i for i in range(-2,11)]

    plt.hist(data, bins=[0., .1, .2,.3,.4,.5,.6,.7,.8,.9,1.0])

    plt.savefig(args.output)
    #plt.show()

if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser( description='' )
    parser.add_argument('--input', type=argparse.FileType('r'), default=sys.stdin, help="")
    parser.add_argument('--output', type=str, default='fertility-tuples.pdf', help="")
    parser.set_defaults(func=do_command)

    #subparsers = parser.add_subparsers()
    #command_parser = subparsers.add_parser('command', help='' )
    #command_parser.set_defaults(func=do_command)

    ARGS = parser.parse_args()
    ARGS.func(ARGS)


==> figures/mention-histogram.py <==
#!/usr/bin/env python2.7
# -*- coding: utf-8 -*-
"""

"""

import csv
import sys

import matplotlib.pyplot as plt
from matplotlib import rc
from collections import defaultdict

def do_command(args):
    # Read data
    rc('text', usetex=True)
    #rc('font', size=22)

    data = defaultdict(list)
    for value, unit in csv.reader(args.input, delimiter='\t'):
        data[unit].append(float(value))

    # Set up plotter.
    plt.ylabel('Number of mentions', fontsize=22)
    plt.xlabel('Mention value', fontsize=22)
    plt.xscale('log')
    bins = [10**i for i in range(-2,11)]

    plt.hist(data.values(), bins, stacked=True, label=data.keys())
    plt.legend()

    plt.savefig(args.output)
    #plt.show()

if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser( description='' )
    parser.add_argument('--input', type=argparse.FileType('r'), default=sys.stdin, help="")
    parser.add_argument('--output', type=str, default='mention-histogram.pdf', help="")
    parser.set_defaults(func=do_command)

    #subparsers = parser.add_subparsers()
    #command_parser = subparsers.add_parser('command', help='' )
    #command_parser.set_defaults(func=do_command)

    ARGS = parser.parse_args()
    ARGS.func(ARGS)

